PipeLLM: Fast and Confidential Large Language Model Services with Speculative Pipelined Encryption

Confidential computing on GPUs, like NVIDIA H100, mitigates the security risks of outsourced Large Language Models (LLMs) by implementing strong isolation and data encryption. Nonetheless, this encryption incurs a significant performance overhead, reaching up to 52.8 percent and 88.2 percent throughput drop when serving OPT-30B and OPT-66B, respectively. To address this challenge, we introduce PipeLLM, a user-transparent runtime system. PipeLLM removes the overhead by overlapping the encryption and GPU computation through pipelining - an idea inspired by the CPU instruction pipelining - thereby effectively concealing the latency increase caused by encryption. The primary technical challenge is that, unlike CPUs, the encryption module lacks prior knowledge of the specific data needing encryption until it is requested by the GPUs. To this end, we propose speculative pipelined encryption to predict the data requiring encryption by analyzing the serving patterns of LLMs. Further, we have developed an efficient, low-cost pipeline relinquishing approach for instances of incorrect predictions. Our experiments on NVIDIA H100 GPU show that compared with vanilla systems without confidential computing (e.g., vLLM, PEFT, and FlexGen), PipeLLM incurs modest overhead (less than 19.6 percent in throughput) across various LLM sizes, from 13B to 175B.

==> draw.sh <==
#!/bin/bash

PAPER=$(pwd)
cd $PAPER/script/analysis/flexgen-opt-66b && ./draw.sh
cd $PAPER/script/analysis/vllm-opt-30b && ./draw.sh
cd $PAPER/script/analysis/peft && ./draw.sh
cd $PAPER/script/eval/perf/vllm-opt-30b-alpaca-2 && ./draw.sh
cd $PAPER/script/eval/perf/vllm-opt-30b-alpaca-4 && ./draw.sh
cd $PAPER/script/eval/perf/vllm-opt-30b-alpaca-6 && ./draw.sh
cd $PAPER/script/eval/perf/vllm-opt-30b-sharegpt-2 && ./draw.sh
cd $PAPER/script/eval/perf/vllm-opt-30b-sharegpt-4 && ./draw.sh
cd $PAPER/script/eval/perf/vllm-opt-30b-sharegpt-6 && ./draw.sh
# cd $PAPER/script/eval/perf/vllm-opt-13b-alpaca-2 && ./draw.sh
# cd $PAPER/script/eval/perf/vllm-opt-13b-alpaca-4 && ./draw.sh
# cd $PAPER/script/eval/perf/vllm-opt-13b-alpaca-6 && ./draw.sh
# cd $PAPER/script/eval/perf/vllm-opt-13b-sharegpt-2 && ./draw.sh
# cd $PAPER/script/eval/perf/vllm-opt-13b-sharegpt-4 && ./draw.sh
# cd $PAPER/script/eval/perf/vllm-opt-13b-sharegpt-6 && ./draw.sh

cd $PAPER/script/eval/perf/flexgen-opt-66b && ./draw.sh
cd $PAPER/script/eval/perf/flexgen-opt-175b && ./draw.sh
# cd $PAPER/script/eval/perf/flexgen-opt-66b-mixed && ./draw.sh
# cd $PAPER/script/eval/perf/flexgen-opt-175b-mixed && ./draw.sh
cd $PAPER/script/eval/perf/peft && ./draw.sh

cd $PAPER/script/eval/breakdown/vllm-opt-30b-alpaca-6 && ./draw.sh
cd $PAPER/script/eval/hit/vllm-opt-30b-alpaca-2 && ./draw.sh


==> figures/drawio/example.py <==
def swap_in(blocks):
    return

def inference(input):
    pass

def swap_out(blocks):
    pass

def main():
    blocks=[]

    # Time t1
    swap_out(blocks) # Would call cudaMemcpyAsync

    # Time t2
    inference()      # Would let GPU compute

    # Time t3
    swap_in(blocks)  # Would call cudaMemcpyAsync

==> script/analysis/flexgen-opt-66b/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/analysis/peft/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/analysis/vllm-opt-30b/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/breakdown/flexgen-opt-66b/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/breakdown/vllm-opt-30b-alpaca-6/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/breakdown/vllm-opt-30b-sharegpt-4/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/hit/vllm-opt-30b-alpaca-2/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/memory/vllm-opt-30b-sharegpt-4/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/overhead/failure/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/flexgen-opt-175b-mixed/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/flexgen-opt-175b/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/flexgen-opt-66b-mixed/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/flexgen-opt-66b/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/peft/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-13b-alpaca-2/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-13b-alpaca-4/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-13b-alpaca-6/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-13b-sharegpt-2/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-13b-sharegpt-4/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-13b-sharegpt-6/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-30b-alpaca-2/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-30b-alpaca-4/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-30b-alpaca-6/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-30b-sharegpt-2/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-30b-sharegpt-4/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp


==> script/eval/perf/vllm-opt-30b-sharegpt-6/draw.sh <==
#!/bin/bash
gnuplot $(pwd)/a.gp

